Enabling four-dimensional conformal hybrid meshing with cubic pyramids

The main purpose of this article is to develop a novel refinement strategy for four-dimensional hybrid meshes based on cubic pyramids. This optimal refinement strategy subdivides a given cubic pyramid into a conforming set of congruent cubic pyramids and invariant bipentatopes. The theoretical properties of the refinement strategy are rigorously analyzed and evaluated. In addition, a new class of fully symmetric quadrature rules with positive weights are generated for the cubic pyramid. These rules are capable of exactly integrating polynomials with degrees up to 12. Their effectiveness is successfully demonstrated on polynomial and transcendental functions. Broadly speaking, the refinement strategy and quadrature rules in this paper open new avenues for four-dimensional hybrid meshing, and space-time finite element methods.

==> anc/Cubic_Pyramid_Rules.txt <==
#Rule degree: 2 (7 pts)
0 0 0 0 0.08
0.83333333333333333333333333333333 0 0 -0.83333333333333333333333333333334 0.32
0 0.83333333333333333333333333333333 0 -0.83333333333333333333333333333334 0.32
0 0 0.83333333333333333333333333333333 -0.83333333333333333333333333333334 0.32
-0.83333333333333333333333333333333 0 0 -0.83333333333333333333333333333334 0.32
0 -0.83333333333333333333333333333333 0 -0.83333333333333333333333333333334 0.32
0 0 -0.83333333333333333333333333333333 -0.83333333333333333333333333333334 0.32

#Rule degree: 3 (10 pts)
0 0 0 -0.99721669731668531202720497050827 0.2750208746569319332682526701334
0 0 0 -0.50069874289027082878068710382519 0.42870379455498902712620584310692
0.58554477891090285920064305090886 0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
0.58554477891090285920064305090886 -0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
-0.58554477891090285920064305090886 0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
-0.58554477891090285920064305090886 -0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
-0.58554477891090285920064305090886 0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496
-0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.58554477891090285920064305090886 -0.85714285714285714285714285714286 0.16203441634850987995069268584496

#Rule degree: 4 (21 pts)
0 0 0 0 0.008888888888888888888888888888889
0.58633658232300571405042688593829 0 0 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
0 0.58633658232300571405042688593829 0 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
0 0 0.58633658232300571405042688593829 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
-0.58633658232300571405042688593829 0 0 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
0 -0.58633658232300571405042688593829 0 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
0 0 -0.58633658232300571405042688593829 -0.58633658232300571405042688593828 0.1116139176894122665885861073336
0.69282672379403982921661689516326 0 0 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
0 0.69282672379403982921661689516326 0 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
0 0 0.69282672379403982921661689516326 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
-0.69282672379403982921661689516326 0 0 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
0 -0.69282672379403982921661689516326 0 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
0 0 -0.69282672379403982921661689516326 -0.91366341767699428594957311406172 0.13563984775381298685799288089931
0.68400838431531753331911463930478 0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
0.68400838431531753331911463930478 -0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
-0.68400838431531753331911463930478 0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
-0.68400838431531753331911463930478 -0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
-0.68400838431531753331911463930478 0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421
-0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.68400838431531753331911463930478 -0.91366341767699428594957311406172 0.06344856480646994880395464771421

#Rule degree: 5 (29 pts)
0 0 0 -0.32846339581882957902277574789024 0.084184481885656624083314191434215
0.59942266549153142521578075246447 0 0 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
0 0.59942266549153142521578075246447 0 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
0 0 0.59942266549153142521578075246447 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
-0.59942266549153142521578075246447 0 0 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
0 -0.59942266549153142521578075246447 0 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
0 0 -0.59942266549153142521578075246447 -0.74912930534502345701037962143888 0.11340384654119720346152792514806
0.76070275297226284532398968584027 0 0 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
0 0.76070275297226284532398968584027 0 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
0 0 0.76070275297226284532398968584027 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
-0.76070275297226284532398968584027 0 0 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
0 -0.76070275297226284532398968584027 0 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
0 0 -0.76070275297226284532398968584027 -0.95754362470717092670167055158225 0.089004419809134534555110633350815
0.43384835705078179649267535015814 0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
0.43384835705078179649267535015814 -0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
-0.43384835705078179649267535015814 0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
-0.43384835705078179649267535015814 -0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
-0.43384835705078179649267535015814 0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
-0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.43384835705078179649267535015814 -0.5766200661792940506119682920933 0.033983660519520996993103370708523
0.69719510426558290268820473081072 0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
0.69719510426558290268820473081072 -0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
-0.69719510426558290268820473081072 0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
-0.69719510426558290268820473081072 -0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
-0.69719510426558290268820473081072 0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805
-0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.69719510426558290268820473081072 -0.91852788682445245487884982935091 0.05368707948202312148400343648805

#Rule degree: 6 (50 pts)
0 0 0 -0.96244755522837354245931202800779 0.095786642738737625991849023148695
0 0 0 -0.18497582621664639786579253789135 0.013004735715630536291926640513985
0.60573873155078471307558631305761 0 0 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
0 0.60573873155078471307558631305761 0 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
0 0 0.60573873155078471307558631305761 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
-0.60573873155078471307558631305761 0 0 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
0 -0.60573873155078471307558631305761 0 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
0 0 -0.60573873155078471307558631305761 -0.74628390179341880766928459953555 0.10629235546254826742612278998267
0.86809313503053432076770266683547 0 0 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
0 0.86809313503053432076770266683547 0 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
0 0 0.86809313503053432076770266683547 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
-0.86809313503053432076770266683547 0 0 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
0 -0.86809313503053432076770266683547 0 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
0 0 -0.86809313503053432076770266683547 -0.94158193348736667761299190530208 0.031250205287854189678490973366715
0.28162861413805182364512638438803 0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
0.28162861413805182364512638438803 -0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
-0.28162861413805182364512638438803 0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
-0.28162861413805182364512638438803 -0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
-0.28162861413805182364512638438803 0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
-0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.28162861413805182364512638438803 -0.46960893938254392243275914355439 0.030947601751173324384624777012968
0.55432103739497517608957658713143 0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
0.55432103739497517608957658713143 -0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
-0.55432103739497517608957658713143 0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
-0.55432103739497517608957658713143 -0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
-0.55432103739497517608957658713143 0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
-0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.55432103739497517608957658713143 -0.94359490692329096036655819103482 0.063855543672589275025482166166395
0.6339070774304236973823035724172 0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
0.6339070774304236973823035724172 -0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
-0.6339070774304236973823035724172 0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
-0.6339070774304236973823035724172 -0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
-0.6339070774304236973823035724172 0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
-0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.6339070774304236973823035724172 -0.77405777306013270309580014312076 0.028291384471938161488547344386408
0.97813672284802761414851726557867 0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
-0.97813672284802761414851726557867 0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
-0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0.97813672284802761414851726557867 0 0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
-0.97813672284802761414851726557867 0 0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
-0.97813672284802761414851726557867 0 -0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0 0.97813672284802761414851726557867 0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0 0.97813672284802761414851726557867 -0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0 -0.97813672284802761414851726557867 0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985
0 -0.97813672284802761414851726557867 -0.97813672284802761414851726557867 -0.97813672284802761414851726557867 0.0067664181564675839916089546428985

#Rule degree: 7 (65 pts)
0 0 0 -0.98496976532513804822201143520777 0.038968148109787311742531163954187
0 0 0 -0.75344710821939026265079956993225 0.09355685137716593878276345183602
0 0 0 -0.22550167022317049782603284902047 0.019436114469939184857459427332078
0.44448471407662114037278695145988 0 0 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
0 0.44448471407662114037278695145988 0 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
0 0 0.44448471407662114037278695145988 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
-0.44448471407662114037278695145988 0 0 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
0 -0.44448471407662114037278695145988 0 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
0 0 -0.44448471407662114037278695145988 -0.54158870598883417339724551512462 0.040421316395660674432638182692527
0.71605850477744920041621307154693 0 0 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
0 0.71605850477744920041621307154693 0 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
0 0 0.71605850477744920041621307154693 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
-0.71605850477744920041621307154693 0 0 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
0 -0.71605850477744920041621307154693 0 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
0 0 -0.71605850477744920041621307154693 -0.80044848487252088631849417385421 0.05099923889119729319963099428516
0.86980935430940923350073775988294 0 0 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
0 0.86980935430940923350073775988294 0 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
0 0 0.86980935430940923350073775988294 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
-0.86980935430940923350073775988294 0 0 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
0 -0.86980935430940923350073775988294 0 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
0 0 -0.86980935430940923350073775988294 -0.98440535732635471862338633700559 0.026412063078684787555333801585209
0.31483121993100730552652962643062 0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
0.31483121993100730552652962643062 -0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
-0.31483121993100730552652962643062 0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
-0.31483121993100730552652962643062 -0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
-0.31483121993100730552652962643062 0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
-0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.31483121993100730552652962643062 -0.40154828113022878763730546096106 0.007870044491334315585886589173841
0.44151958276086653891979013827672 0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
0.44151958276086653891979013827672 -0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
-0.44151958276086653891979013827672 0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
-0.44151958276086653891979013827672 -0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
-0.44151958276086653891979013827672 0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
-0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.44151958276086653891979013827672 -0.90991029024950550004996796068574 0.055391128976883672110661977245275
0.51854860779865832221428059604454 0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
0.51854860779865832221428059604454 -0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
-0.51854860779865832221428059604454 0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
-0.51854860779865832221428059604454 -0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
-0.51854860779865832221428059604454 0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
-0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.51854860779865832221428059604454 -0.72516272306468628003203537414697 0.042141161921410418515903481100897
0.69716474010065636682144919291578 0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
0.69716474010065636682144919291578 -0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
-0.69716474010065636682144919291578 0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
-0.69716474010065636682144919291578 -0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
-0.69716474010065636682144919291578 0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
-0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.69716474010065636682144919291578 -0.9716297528820505361145045771909 0.021480852702714084085112574278637
0.90909090909090909090909090909091 0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
-0.90909090909090909090909090909091 0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
-0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0.90909090909090909090909090909091 0 0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
-0.90909090909090909090909090909091 0 0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
-0.90909090909090909090909090909091 0 -0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0 0.90909090909090909090909090909091 0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0 0.90909090909090909090909090909091 -0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0 -0.90909090909090909090909090909091 0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926
0 -0.90909090909090909090909090909091 -0.90909090909090909090909090909091 -0.90909090909090909090909090909091 0.01049813925925925925925925925926

#Rule degree: 8 (114 pts)
0 0 0 -0.55134279325653783326822790383349 0.05555757804319065125136816606075
0 0 0 -0.006902254680960751042329176573555 0.00041588314585315489571614776170039
0.30591631730455388618745273659234 0 0 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
0 0.30591631730455388618745273659234 0 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
0 0 0.30591631730455388618745273659234 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
-0.30591631730455388618745273659234 0 0 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
0 -0.30591631730455388618745273659234 0 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
0 0 -0.30591631730455388618745273659234 -0.30607797527082645461278634385855 0.009829364079802584216424902929015
0.5356310414958582660250717475343 0 0 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
0 0.5356310414958582660250717475343 0 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
0 0 0.5356310414958582660250717475343 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
-0.5356310414958582660250717475343 0 0 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
0 -0.5356310414958582660250717475343 0 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
0 0 -0.5356310414958582660250717475343 -0.80235151419266365688645546018603 0.05722705365611459184827048816401
0.64444182982556402465061848218668 0 0 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
0 0.64444182982556402465061848218668 0 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
0 0 0.64444182982556402465061848218668 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
-0.64444182982556402465061848218668 0 0 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
0 -0.64444182982556402465061848218668 0 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
0 0 -0.64444182982556402465061848218668 -0.64444182982556402465061848218668 0.018566284019156928699999750691967
0.71682829365922595336074891874745 0 0 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
0 0.71682829365922595336074891874745 0 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
0 0 0.71682829365922595336074891874745 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
-0.71682829365922595336074891874745 0 0 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
0 -0.71682829365922595336074891874745 0 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
0 0 -0.71682829365922595336074891874745 -0.92452005314670972793176654484483 0.023766011019990232920565866512521
0.3389208819868605356146634710085 0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
0.3389208819868605356146634710085 -0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
-0.3389208819868605356146634710085 0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
-0.3389208819868605356146634710085 -0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
-0.3389208819868605356146634710085 0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
-0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.3389208819868605356146634710085 -0.96839401288427174606287660285392 0.022573707721011315068501835209721
0.34553021594257661365448101303432 0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
0.34553021594257661365448101303432 -0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
-0.34553021594257661365448101303432 0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
-0.34553021594257661365448101303432 -0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
-0.34553021594257661365448101303432 0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
-0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.34553021594257661365448101303432 -0.5595167309553157096146544000391 0.029300932472627492057268531941253
0.53152119526640478514858766243111 0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
0.53152119526640478514858766243111 -0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
-0.53152119526640478514858766243111 0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
-0.53152119526640478514858766243111 -0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
-0.53152119526640478514858766243111 0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
-0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.53152119526640478514858766243111 -0.80938261447158503129092887883359 0.041023742199841094566841892689932
0.53692950296906609546851882602988 0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
0.53692950296906609546851882602988 -0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
-0.53692950296906609546851882602988 0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
-0.53692950296906609546851882602988 -0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
-0.53692950296906609546851882602988 0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
-0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.53692950296906609546851882602988 -0.5386035068125704555214573309527 0.0013786154662256991019393937930773
0.84889825506055713740131049543855 0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
0.84889825506055713740131049543855 -0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
-0.84889825506055713740131049543855 0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
-0.84889825506055713740131049543855 -0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
-0.84889825506055713740131049543855 0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
-0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.84889825506055713740131049543855 -0.96059361530849519050643359681561 0.0042382047892908631511128636606862
0.77439579432505641482765188243681 0.77439579432505641482765188243681 0 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0.77439579432505641482765188243681 -0.77439579432505641482765188243681 0 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
-0.77439579432505641482765188243681 0.77439579432505641482765188243681 0 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
-0.77439579432505641482765188243681 -0.77439579432505641482765188243681 0 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0.77439579432505641482765188243681 0 0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0.77439579432505641482765188243681 0 -0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
-0.77439579432505641482765188243681 0 0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
-0.77439579432505641482765188243681 0 -0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0 0.77439579432505641482765188243681 0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0 0.77439579432505641482765188243681 -0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0 -0.77439579432505641482765188243681 0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0 -0.77439579432505641482765188243681 -0.77439579432505641482765188243681 -0.98530294437929241744600970279613 0.01052115945840534988087927632197
0.78937581904539291451712983483265 0.78937581904539291451712983483265 0 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0.78937581904539291451712983483265 -0.78937581904539291451712983483265 0 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
-0.78937581904539291451712983483265 0.78937581904539291451712983483265 0 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
-0.78937581904539291451712983483265 -0.78937581904539291451712983483265 0 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0.78937581904539291451712983483265 0 0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0.78937581904539291451712983483265 0 -0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
-0.78937581904539291451712983483265 0 0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
-0.78937581904539291451712983483265 0 -0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0 0.78937581904539291451712983483265 0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0 0.78937581904539291451712983483265 -0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0 -0.78937581904539291451712983483265 0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0 -0.78937581904539291451712983483265 -0.78937581904539291451712983483265 -0.79754556816774493367067674125169 0.008510289706874667900933545430679
0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 -0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.8914469945144916218466536433982 -0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 -0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 -0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 -0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.8914469945144916218466536433982 0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.8914469945144916218466536433982 -0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.8914469945144916218466536433982 0.44700032278094412919825808776408 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 0.44700032278094412919825808776408 0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.44700032278094412919825808776408 0.8914469945144916218466536433982 0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.8914469945144916218466536433982 -0.94459876140398149758802586338021 0.011299802124384926783094984875138
-0.8914469945144916218466536433982 -0.44700032278094412919825808776408 -0.44700032278094412919825808776408 -0.94459876140398149758802586338021 0.011299802124384926783094984875138

#Rule degree: 9 (163 pts)
0 0 0 -0.47008406802381026617233739136806 0.033852946864195495878824250061125
0.17401508354021898147322483174588 0 0 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
0 0.17401508354021898147322483174588 0 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
0 0 0.17401508354021898147322483174588 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
-0.17401508354021898147322483174588 0 0 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
0 -0.17401508354021898147322483174588 0 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
0 0 -0.17401508354021898147322483174588 -0.17675101400299176188751530632629 0.0012757173298415740716207381064136
0.32276340518213487545988237407975 0 0 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
0 0.32276340518213487545988237407975 0 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
0 0 0.32276340518213487545988237407975 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
-0.32276340518213487545988237407975 0 0 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
0 -0.32276340518213487545988237407975 0 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
0 0 -0.32276340518213487545988237407975 -0.32496310251742125038166134068023 0.0039985857472967711288874795207011
0.54000508119690325245657098001535 0 0 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
0 0.54000508119690325245657098001535 0 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
0 0 0.54000508119690325245657098001535 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
-0.54000508119690325245657098001535 0 0 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
0 -0.54000508119690325245657098001535 0 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
0 0 -0.54000508119690325245657098001535 -0.84457670947754966100699658189473 0.049332363181783437248345842179861
0.56334722518064373343001820631877 0 0 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
0 0.56334722518064373343001820631877 0 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
0 0 0.56334722518064373343001820631877 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
-0.56334722518064373343001820631877 0 0 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
0 -0.56334722518064373343001820631877 0 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
0 0 -0.56334722518064373343001820631877 -0.58447533107969123738401030708861 0.015808970256813140076472476621833
0.88099897605848229279268815057113 0 0 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
0 0.88099897605848229279268815057113 0 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
0 0 0.88099897605848229279268815057113 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
-0.88099897605848229279268815057113 0 0 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
0 -0.88099897605848229279268815057113 0 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
0 0 -0.88099897605848229279268815057113 -0.9822193878107475964496593674467 0.010394496452417940082622613246447
0.25791376238751635378011854465936 0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
0.25791376238751635378011854465936 -0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
-0.25791376238751635378011854465936 0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
-0.25791376238751635378011854465936 -0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
-0.25791376238751635378011854465936 0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
-0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.25791376238751635378011854465936 -0.40921816118482364220262911254056 0.0080813219437300662154328973018975
0.30525747963225771974653720715859 0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
0.30525747963225771974653720715859 -0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
-0.30525747963225771974653720715859 0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
-0.30525747963225771974653720715859 -0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
-0.30525747963225771974653720715859 0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
-0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.30525747963225771974653720715859 -0.67712973322254818972380421759917 0.031953834134064720310231563960126
0.42881521046547110625334294054085 0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
0.42881521046547110625334294054085 -0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
-0.42881521046547110625334294054085 0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
-0.42881521046547110625334294054085 -0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
-0.42881521046547110625334294054085 0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
-0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.42881521046547110625334294054085 -0.5553713836313843849540455453268 0.0081910635556158195031274697726085
0.56316229663881811819781279939657 0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
0.56316229663881811819781279939657 -0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
-0.56316229663881811819781279939657 0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
-0.56316229663881811819781279939657 -0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
-0.56316229663881811819781279939657 0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
-0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.56316229663881811819781279939657 -0.88857228367000892207973131945567 0.012578934669893574803012101681292
0.66751475175170419236525522400269 0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
0.66751475175170419236525522400269 -0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
-0.66751475175170419236525522400269 0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
-0.66751475175170419236525522400269 -0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
-0.66751475175170419236525522400269 0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
-0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.66751475175170419236525522400269 -0.79530988727617892421247099633926 0.0063381769503775877857793951674075
0.93949818060878902790063125023405 0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
0.93949818060878902790063125023405 -0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
-0.93949818060878902790063125023405 0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
-0.93949818060878902790063125023405 -0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
-0.93949818060878902790063125023405 0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
-0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.93949818060878902790063125023405 -0.94212839711937665548504668265289 0.0009682985377791530850788342061325
0.45985700791533325585862793604971 0.45985700791533325585862793604971 0 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0.45985700791533325585862793604971 -0.45985700791533325585862793604971 0 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
-0.45985700791533325585862793604971 0.45985700791533325585862793604971 0 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
-0.45985700791533325585862793604971 -0.45985700791533325585862793604971 0 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0.45985700791533325585862793604971 0 0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0.45985700791533325585862793604971 0 -0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
-0.45985700791533325585862793604971 0 0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
-0.45985700791533325585862793604971 0 -0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0 0.45985700791533325585862793604971 0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0 0.45985700791533325585862793604971 -0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0 -0.45985700791533325585862793604971 0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0 -0.45985700791533325585862793604971 -0.45985700791533325585862793604971 -0.96710562807110952577214882648289 0.019464910661829254093026203105533
0.63017602703607070657437999328628 0.63017602703607070657437999328628 0 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0.63017602703607070657437999328628 -0.63017602703607070657437999328628 0 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
-0.63017602703607070657437999328628 0.63017602703607070657437999328628 0 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
-0.63017602703607070657437999328628 -0.63017602703607070657437999328628 0 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0.63017602703607070657437999328628 0 0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0.63017602703607070657437999328628 0 -0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
-0.63017602703607070657437999328628 0 0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
-0.63017602703607070657437999328628 0 -0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0 0.63017602703607070657437999328628 0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0 0.63017602703607070657437999328628 -0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0 -0.63017602703607070657437999328628 0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0 -0.63017602703607070657437999328628 -0.63017602703607070657437999328628 -0.71506206505971768519223531779647 0.01212612862605708945593338977103
0.82852735730492494350504768981484 0.82852735730492494350504768981484 0 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0.82852735730492494350504768981484 -0.82852735730492494350504768981484 0 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
-0.82852735730492494350504768981484 0.82852735730492494350504768981484 0 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
-0.82852735730492494350504768981484 -0.82852735730492494350504768981484 0 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0.82852735730492494350504768981484 0 0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0.82852735730492494350504768981484 0 -0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
-0.82852735730492494350504768981484 0 0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
-0.82852735730492494350504768981484 0 -0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0 0.82852735730492494350504768981484 0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0 0.82852735730492494350504768981484 -0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0 -0.82852735730492494350504768981484 0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0 -0.82852735730492494350504768981484 -0.82852735730492494350504768981484 -0.94766374388731538911074056581716 0.0099506313854967097522244632432475
0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 -0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.80249077777602867791549432821449 -0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 -0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 -0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 -0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.80249077777602867791549432821449 0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.80249077777602867791549432821449 -0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.80249077777602867791549432821449 0.38885252764381919141947249428816 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 0.38885252764381919141947249428816 0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.38885252764381919141947249428816 0.80249077777602867791549432821449 0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.80249077777602867791549432821449 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
-0.80249077777602867791549432821449 -0.38885252764381919141947249428816 -0.38885252764381919141947249428816 -0.85775264014965637730555953584725 0.012668763588141298534925398250753
0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 -0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.89716075867301533876918893553234 -0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 -0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 -0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 -0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.89716075867301533876918893553234 0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.89716075867301533876918893553234 -0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.89716075867301533876918893553234 0.57155864117023424353477526555345 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 0.57155864117023424353477526555345 0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.57155864117023424353477526555345 0.89716075867301533876918893553234 0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.89716075867301533876918893553234 -0.98143163562305913342658076944498 0.00557678511663383959999018848816
-0.89716075867301533876918893553234 -0.57155864117023424353477526555345 -0.57155864117023424353477526555345 -0.98143163562305913342658076944498 0.00557678511663383959999018848816

#Rule degree: 10 (251 pts)
0 0 0 -0.54966795067385204333525538671305 0.037281959999891323423421441098178
0.26184053080902794571622415531729 0 0 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
0 0.26184053080902794571622415531729 0 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
0 0 0.26184053080902794571622415531729 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
-0.26184053080902794571622415531729 0 0 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
0 -0.26184053080902794571622415531729 0 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
0 0 -0.26184053080902794571622415531729 -0.30011533350476521389050163068904 0.0055967992494957808185071823305
0.48362854132034723444551368416383 0 0 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
0 0.48362854132034723444551368416383 0 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
0 0 0.48362854132034723444551368416383 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
-0.48362854132034723444551368416383 0 0 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
0 -0.48362854132034723444551368416383 0 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
0 0 -0.48362854132034723444551368416383 -0.77227998318945353320905119471064 0.038420111641696131114658515762154
0.53633322249872443391661867439073 0 0 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
0 0.53633322249872443391661867439073 0 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
0 0 0.53633322249872443391661867439073 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
-0.53633322249872443391661867439073 0 0 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
0 -0.53633322249872443391661867439073 0 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
0 0 -0.53633322249872443391661867439073 -0.54767801856408503664324104735191 0.0099392061801590249180808577314975
0.77229252658634656330229504998109 0 0 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
0 0.77229252658634656330229504998109 0 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
0 0 0.77229252658634656330229504998109 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
-0.77229252658634656330229504998109 0 0 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
0 -0.77229252658634656330229504998109 0 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
0 0 -0.77229252658634656330229504998109 -0.96694109365169074666558753279279 0.011774319552578941606653979630973
0.95348622185244176123819523513643 0 0 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
0 0.95348622185244176123819523513643 0 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
0 0 0.95348622185244176123819523513643 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
-0.95348622185244176123819523513643 0 0 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
0 -0.95348622185244176123819523513643 0 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
0 0 -0.95348622185244176123819523513643 -0.95439550985799615295222621265293 0.0049163949000232172033125675277793
0.2580731151267965832785760598914 0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
0.2580731151267965832785760598914 -0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
-0.2580731151267965832785760598914 0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
-0.2580731151267965832785760598914 -0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
-0.2580731151267965832785760598914 0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
-0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.2580731151267965832785760598914 -0.92660821925361427878671178463106 0.016345206349541238035995240907672
0.26071567638062171724504329690566 0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
0.26071567638062171724504329690566 -0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
-0.26071567638062171724504329690566 0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
-0.26071567638062171724504329690566 -0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
-0.26071567638062171724504329690566 0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
-0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.26071567638062171724504329690566 -0.45550026945243887121942342649294 0.010434849196924937698655536040469
0.34838801889446984724984723085743 0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
0.34838801889446984724984723085743 -0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
-0.34838801889446984724984723085743 0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
-0.34838801889446984724984723085743 -0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
-0.34838801889446984724984723085743 0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
-0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.34838801889446984724984723085743 -0.99966706646116825215003138044225 0.0058116651521772225499509059758735
0.35125333152938507864981439568978 0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
0.35125333152938507864981439568978 -0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
-0.35125333152938507864981439568978 0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
-0.35125333152938507864981439568978 -0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
-0.35125333152938507864981439568978 0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
-0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.35125333152938507864981439568978 -0.65048073806613065306398406377685 0.020736176906139878702252218492999
0.36616998817036257141120997862951 0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
0.36616998817036257141120997862951 -0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
-0.36616998817036257141120997862951 0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
-0.36616998817036257141120997862951 -0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
-0.36616998817036257141120997862951 0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
-0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.36616998817036257141120997862951 -0.41063932015808122467332263158997 0.0017371928466287616610100144660712
0.60616899117995339355293440309899 0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
0.60616899117995339355293440309899 -0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
-0.60616899117995339355293440309899 0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
-0.60616899117995339355293440309899 -0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
-0.60616899117995339355293440309899 0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
-0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.60616899117995339355293440309899 -0.69149455883898479744172888400688 0.0033095474052655140884271594901119
0.72684046499246709252173885579509 0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
0.72684046499246709252173885579509 -0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
-0.72684046499246709252173885579509 0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
-0.72684046499246709252173885579509 -0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
-0.72684046499246709252173885579509 0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
-0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.72684046499246709252173885579509 -0.86573725048702180536264054472667 0.005942479392356381171266100136392
0.85081297648085339412798122515515 0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
0.85081297648085339412798122515515 -0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
-0.85081297648085339412798122515515 0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
-0.85081297648085339412798122515515 -0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
-0.85081297648085339412798122515515 0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
-0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.85081297648085339412798122515515 -0.96687497578909405968443455377928 0.0018354211371825626508785189324364
0.12683502158953555711300240914505 0.12683502158953555711300240914505 0 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0.12683502158953555711300240914505 -0.12683502158953555711300240914505 0 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
-0.12683502158953555711300240914505 0.12683502158953555711300240914505 0 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
-0.12683502158953555711300240914505 -0.12683502158953555711300240914505 0 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0.12683502158953555711300240914505 0 0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0.12683502158953555711300240914505 0 -0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
-0.12683502158953555711300240914505 0 0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
-0.12683502158953555711300240914505 0 -0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0 0.12683502158953555711300240914505 0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0 0.12683502158953555711300240914505 -0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0 -0.12683502158953555711300240914505 0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0 -0.12683502158953555711300240914505 -0.12683502158953555711300240914505 -0.14506898075116645624020464150091 0.00029830567434712944021633567878868
0.56505443404872990825993061064885 0.56505443404872990825993061064885 0 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0.56505443404872990825993061064885 -0.56505443404872990825993061064885 0 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
-0.56505443404872990825993061064885 0.56505443404872990825993061064885 0 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
-0.56505443404872990825993061064885 -0.56505443404872990825993061064885 0 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0.56505443404872990825993061064885 0 0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0.56505443404872990825993061064885 0 -0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
-0.56505443404872990825993061064885 0 0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
-0.56505443404872990825993061064885 0 -0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0 0.56505443404872990825993061064885 0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0 0.56505443404872990825993061064885 -0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0 -0.56505443404872990825993061064885 0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0 -0.56505443404872990825993061064885 -0.56505443404872990825993061064885 -0.64019779972033469088488872400038 0.0086759900176763535096647981299195
0.57611769287654907197956990704804 0.57611769287654907197956990704804 0 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0.57611769287654907197956990704804 -0.57611769287654907197956990704804 0 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
-0.57611769287654907197956990704804 0.57611769287654907197956990704804 0 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
-0.57611769287654907197956990704804 -0.57611769287654907197956990704804 0 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0.57611769287654907197956990704804 0 0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0.57611769287654907197956990704804 0 -0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
-0.57611769287654907197956990704804 0 0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
-0.57611769287654907197956990704804 0 -0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0 0.57611769287654907197956990704804 0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0 0.57611769287654907197956990704804 -0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0 -0.57611769287654907197956990704804 0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0 -0.57611769287654907197956990704804 -0.57611769287654907197956990704804 -0.89855569946070334476783576327372 0.019490602504594921039279026449471
0.75390462741158051666488874160585 0.75390462741158051666488874160585 0 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0.75390462741158051666488874160585 -0.75390462741158051666488874160585 0 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
-0.75390462741158051666488874160585 0.75390462741158051666488874160585 0 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
-0.75390462741158051666488874160585 -0.75390462741158051666488874160585 0 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0.75390462741158051666488874160585 0 0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0.75390462741158051666488874160585 0 -0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
-0.75390462741158051666488874160585 0 0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
-0.75390462741158051666488874160585 0 -0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0 0.75390462741158051666488874160585 0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0 0.75390462741158051666488874160585 -0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0 -0.75390462741158051666488874160585 0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0 -0.75390462741158051666488874160585 -0.75390462741158051666488874160585 -0.99977949520706511285795170347365 0.0039438732703407158498125419360619
0.83619208959338513936716329800355 0.83619208959338513936716329800355 0 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0.83619208959338513936716329800355 -0.83619208959338513936716329800355 0 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
-0.83619208959338513936716329800355 0.83619208959338513936716329800355 0 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
-0.83619208959338513936716329800355 -0.83619208959338513936716329800355 0 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0.83619208959338513936716329800355 0 0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0.83619208959338513936716329800355 0 -0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
-0.83619208959338513936716329800355 0 0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
-0.83619208959338513936716329800355 0 -0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0 0.83619208959338513936716329800355 0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0 0.83619208959338513936716329800355 -0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0 -0.83619208959338513936716329800355 0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0 -0.83619208959338513936716329800355 -0.83619208959338513936716329800355 -0.88886167625196014018699521022586 0.0049719558219506227394929492468051
0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 -0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.74588816057577046846603479601269 -0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 -0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 -0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 -0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.74588816057577046846603479601269 0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.74588816057577046846603479601269 -0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.74588816057577046846603479601269 0.36965342884869554569799939693462 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 0.36965342884869554569799939693462 0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.36965342884869554569799939693462 0.74588816057577046846603479601269 0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.74588816057577046846603479601269 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
-0.74588816057577046846603479601269 -0.36965342884869554569799939693462 -0.36965342884869554569799939693462 -0.80768158044628207728720087687521 0.012887161892625702446180753531599
0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 -0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.82464411869951666864261860815519 -0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 -0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 -0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 -0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.82464411869951666864261860815519 0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.82464411869951666864261860815519 -0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.82464411869951666864261860815519 0.46817600763765794425840179238047 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 0.46817600763765794425840179238047 0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.46817600763765794425840179238047 0.82464411869951666864261860815519 0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.82464411869951666864261860815519 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.82464411869951666864261860815519 -0.46817600763765794425840179238047 -0.46817600763765794425840179238047 -0.9562591634036623006806372824866 0.0085783107923752857935964601320655
-0.79015550055603917803140814548631 -0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 -0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 -0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 -0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 -0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 -0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 -0.98022924238062786509338648381438 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 -0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 -0.43902460495428931107063258903951 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 -0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 0.79015550055603917803140814548631 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.43902460495428931107063258903951 -0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 -0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 0.98022924238062786509338648381438 0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 0.79015550055603917803140814548631 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 -0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.79015550055603917803140814548631 -0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
-0.98022924238062786509338648381438 0.43902460495428931107063258903951 0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.79015550055603917803140814548631 -0.98022924238062786509338648381438 -0.43902460495428931107063258903951 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015
0.43902460495428931107063258903951 0.98022924238062786509338648381438 -0.79015550055603917803140814548631 -0.98022924238062786509338648381485 0.00095576399707744794678278000516015

#Rule degree: 11 (323 pts)
0 0 0 -0.41325939211413257815232665398641 0.015827660531735519338338206155009
0.0025750659017491687045309062085658 0 0 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
0 0.0025750659017491687045309062085658 0 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
0 0 0.0025750659017491687045309062085658 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
-0.0025750659017491687045309062085658 0 0 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
0 -0.0025750659017491687045309062085658 0 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
0 0 -0.0025750659017491687045309062085658 -0.9817043352756672031290386409022 0.0021648373915877481363212980137787
0.35649862086549578342523218115106 0 0 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
0 0.35649862086549578342523218115106 0 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
0 0 0.35649862086549578342523218115106 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
-0.35649862086549578342523218115106 0 0 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
0 -0.35649862086549578342523218115106 0 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
0 0 -0.35649862086549578342523218115106 -0.36467247257856121229981518341036 0.004057216313715256724801916550464
0.35998876626357078900981225951866 0 0 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
0 0.35998876626357078900981225951866 0 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
0 0 0.35998876626357078900981225951866 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
-0.35998876626357078900981225951866 0 0 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
0 -0.35998876626357078900981225951866 0 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
0 0 -0.35998876626357078900981225951866 -0.68456071911547030140531997806272 0.019210149636850057556358890522111
0.53245633123338129911947659413454 0 0 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
0 0.53245633123338129911947659413454 0 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
0 0 0.53245633123338129911947659413454 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
-0.53245633123338129911947659413454 0 0 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
0 -0.53245633123338129911947659413454 0 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
0 0 -0.53245633123338129911947659413454 -0.57462011580796861677325517669117 0.0072341828047141010772787171069665
0.55744357624925059847987971453319 0 0 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
0 0.55744357624925059847987971453319 0 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
0 0 0.55744357624925059847987971453319 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
-0.55744357624925059847987971453319 0 0 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
0 -0.55744357624925059847987971453319 0 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
0 0 -0.55744357624925059847987971453319 -0.82836050358831297046853230294383 0.015038112073603210233531310194906
0.73824460866837360104365977079563 0 0 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
0 0.73824460866837360104365977079563 0 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
0 0 0.73824460866837360104365977079563 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
-0.73824460866837360104365977079563 0 0 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
0 -0.73824460866837360104365977079563 0 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
0 0 -0.73824460866837360104365977079563 -0.95902048416002473158539634835539 0.008774198043289339114748967855787
0.87905926945994207845618622075752 0 0 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
0 0.87905926945994207845618622075752 0 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
0 0 0.87905926945994207845618622075752 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
-0.87905926945994207845618622075752 0 0 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
0 -0.87905926945994207845618622075752 0 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
0 0 -0.87905926945994207845618622075752 -0.87905927096471916370999807944937 0.006635074183752635666297200427734
0.082322211586733701579567534571814 0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
0.082322211586733701579567534571814 -0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
-0.082322211586733701579567534571814 0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
-0.082322211586733701579567534571814 -0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
-0.082322211586733701579567534571814 0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
-0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.082322211586733701579567534571814 -0.13365855985977204238295564307887 0.00031927617599300946659789966887871
0.14783463680920457367534625090157 0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
0.14783463680920457367534625090157 -0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
-0.14783463680920457367534625090157 0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
-0.14783463680920457367534625090157 -0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
-0.14783463680920457367534625090157 0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
-0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.14783463680920457367534625090157 -0.2667440110645441904455314710764 0.0022722877442285631799407676435377
0.26832836588734162165216120421879 0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
0.26832836588734162165216120421879 -0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
-0.26832836588734162165216120421879 0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
-0.26832836588734162165216120421879 -0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
-0.26832836588734162165216120421879 0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
-0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.26832836588734162165216120421879 -0.52875370702490119631987027231277 0.014494938757430367911790660484958
0.27341023807145436791453193067248 0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
0.27341023807145436791453193067248 -0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
-0.27341023807145436791453193067248 0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
-0.27341023807145436791453193067248 -0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
-0.27341023807145436791453193067248 0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
-0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.27341023807145436791453193067248 -0.8856302209830283320267913855665 0.017984558500283637418346330593382
0.30975601021259164791466556414053 0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
0.30975601021259164791466556414053 -0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
-0.30975601021259164791466556414053 0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
-0.30975601021259164791466556414053 -0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
-0.30975601021259164791466556414053 0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
-0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.30975601021259164791466556414053 -0.39760246857014173834311770807937 0.002864002262094538291940271483191
0.56308111262493966979250733308328 0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
0.56308111262493966979250733308328 -0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
-0.56308111262493966979250733308328 0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
-0.56308111262493966979250733308328 -0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
-0.56308111262493966979250733308328 0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
-0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.56308111262493966979250733308328 -0.65164456236823417002179126171267 0.0033302108235415889263534260105891
0.6587002968427743810022499976624 0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
0.6587002968427743810022499976624 -0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
-0.6587002968427743810022499976624 0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
-0.6587002968427743810022499976624 -0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
-0.6587002968427743810022499976624 0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
-0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.6587002968427743810022499976624 -0.98463829267510582865618568053029 0.005487566385598910830403899191203
0.86421656200849527688436146449489 0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
0.86421656200849527688436146449489 -0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
-0.86421656200849527688436146449489 0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
-0.86421656200849527688436146449489 -0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
-0.86421656200849527688436146449489 0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
-0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.86421656200849527688436146449489 -0.97703625362500966440368594786834 0.0014969400216800095786525750408504
0.481217104432917224042800035595 0.481217104432917224042800035595 0 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0.481217104432917224042800035595 -0.481217104432917224042800035595 0 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
-0.481217104432917224042800035595 0.481217104432917224042800035595 0 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
-0.481217104432917224042800035595 -0.481217104432917224042800035595 0 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0.481217104432917224042800035595 0 0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0.481217104432917224042800035595 0 -0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
-0.481217104432917224042800035595 0 0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
-0.481217104432917224042800035595 0 -0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0 0.481217104432917224042800035595 0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0 0.481217104432917224042800035595 -0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0 -0.481217104432917224042800035595 0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0 -0.481217104432917224042800035595 -0.481217104432917224042800035595 -0.97716555175485754149035372977829 0.010706984898445421681378079572828
0.48820962221784867289862089193253 0.48820962221784867289862089193253 0 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0.48820962221784867289862089193253 -0.48820962221784867289862089193253 0 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
-0.48820962221784867289862089193253 0.48820962221784867289862089193253 0 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
-0.48820962221784867289862089193253 -0.48820962221784867289862089193253 0 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0.48820962221784867289862089193253 0 0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0.48820962221784867289862089193253 0 -0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
-0.48820962221784867289862089193253 0 0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
-0.48820962221784867289862089193253 0 -0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0 0.48820962221784867289862089193253 0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0 0.48820962221784867289862089193253 -0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0 -0.48820962221784867289862089193253 0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0 -0.48820962221784867289862089193253 -0.48820962221784867289862089193253 -0.76576609429565608641848568211247 0.013048825068777061224770296828894
0.49615941932338673017817673586775 0.49615941932338673017817673586775 0 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0.49615941932338673017817673586775 -0.49615941932338673017817673586775 0 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
-0.49615941932338673017817673586775 0.49615941932338673017817673586775 0 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
-0.49615941932338673017817673586775 -0.49615941932338673017817673586775 0 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0.49615941932338673017817673586775 0 0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0.49615941932338673017817673586775 0 -0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
-0.49615941932338673017817673586775 0 0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
-0.49615941932338673017817673586775 0 -0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0 0.49615941932338673017817673586775 0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0 0.49615941932338673017817673586775 -0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0 -0.49615941932338673017817673586775 0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0 -0.49615941932338673017817673586775 -0.49615941932338673017817673586775 -0.55509590590875192922669323742058 0.0048683524658194672009629858112748
0.70818183072417130659814721438379 0.70818183072417130659814721438379 0 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0.70818183072417130659814721438379 -0.70818183072417130659814721438379 0 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
-0.70818183072417130659814721438379 0.70818183072417130659814721438379 0 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
-0.70818183072417130659814721438379 -0.70818183072417130659814721438379 0 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0.70818183072417130659814721438379 0 0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0.70818183072417130659814721438379 0 -0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
-0.70818183072417130659814721438379 0 0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
-0.70818183072417130659814721438379 0 -0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0 0.70818183072417130659814721438379 0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0 0.70818183072417130659814721438379 -0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0 -0.70818183072417130659814721438379 0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0 -0.70818183072417130659814721438379 -0.70818183072417130659814721438379 -0.92552312736250750355855277495031 0.009626470927941302620247232014093
0.76176324593954906081011800606058 0.76176324593954906081011800606058 0 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0.76176324593954906081011800606058 -0.76176324593954906081011800606058 0 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
-0.76176324593954906081011800606058 0.76176324593954906081011800606058 0 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
-0.76176324593954906081011800606058 -0.76176324593954906081011800606058 0 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0.76176324593954906081011800606058 0 0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0.76176324593954906081011800606058 0 -0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
-0.76176324593954906081011800606058 0 0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
-0.76176324593954906081011800606058 0 -0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0 0.76176324593954906081011800606058 0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0 0.76176324593954906081011800606058 -0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0 -0.76176324593954906081011800606058 0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0 -0.76176324593954906081011800606058 -0.76176324593954906081011800606058 -0.812647412150306978709699815662 0.0043029515270918177198657742839914
0.85899934150232390364935710857443 0.85899934150232390364935710857443 0 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0.85899934150232390364935710857443 -0.85899934150232390364935710857443 0 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
-0.85899934150232390364935710857443 0.85899934150232390364935710857443 0 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
-0.85899934150232390364935710857443 -0.85899934150232390364935710857443 0 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0.85899934150232390364935710857443 0 0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0.85899934150232390364935710857443 0 -0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
-0.85899934150232390364935710857443 0 0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
-0.85899934150232390364935710857443 0 -0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0 0.85899934150232390364935710857443 0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0 0.85899934150232390364935710857443 -0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0 -0.85899934150232390364935710857443 0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0 -0.85899934150232390364935710857443 -0.85899934150232390364935710857443 -0.99643615563858193764137629968176 0.0016095892340569248799099516698646
0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 -0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.90019535032827711873252516313513 -0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 -0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 -0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 -0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.90019535032827711873252516313513 0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.90019535032827711873252516313513 -0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.90019535032827711873252516313513 0.34342622086121362456719508234218 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 0.34342622086121362456719508234218 0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.34342622086121362456719508234218 0.90019535032827711873252516313513 0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.90019535032827711873252516313513 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
-0.90019535032827711873252516313513 -0.34342622086121362456719508234218 -0.34342622086121362456719508234218 -0.98391525604360193351245179327818 0.0036866463113323650256027779318646
0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 -0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.65915236837130743234876047158603 -0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 -0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 -0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 -0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.65915236837130743234876047158603 0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.65915236837130743234876047158603 -0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.65915236837130743234876047158603 0.3457971003731964958761646892847 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 0.3457971003731964958761646892847 0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.3457971003731964958761646892847 0.65915236837130743234876047158603 0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.65915236837130743234876047158603 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
-0.65915236837130743234876047158603 -0.3457971003731964958761646892847 -0.3457971003731964958761646892847 -0.72209549880692334651472438507484 0.0093760470175932901373942279902315
0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 -0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.75339268282671115297937363265152 -0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 -0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 -0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 -0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.75339268282671115297937363265152 0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.75339268282671115297937363265152 -0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.75339268282671115297937363265152 0.41299937592575103642596243459254 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 0.41299937592575103642596243459254 0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.41299937592575103642596243459254 0.75339268282671115297937363265152 0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.75339268282671115297937363265152 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
-0.75339268282671115297937363265152 -0.41299937592575103642596243459254 -0.41299937592575103642596243459254 -0.88854485372589944681662003883367 0.010667939926382258689053632790391
0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 -0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.82497044936135244643710560738 -0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 -0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 -0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 -0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.82497044936135244643710560738 0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.82497044936135244643710560738 -0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.82497044936135244643710560738 0.66607318512668396329229819945216 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 0.66607318512668396329229819945216 0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.66607318512668396329229819945216 0.82497044936135244643710560738 0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.82497044936135244643710560738 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.82497044936135244643710560738 -0.66607318512668396329229819945216 -0.66607318512668396329229819945216 -0.85503626706400162569722456937581 0.0022676208918834046653905576131275
-0.78663950211763028445549758531595 -0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 -0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 -0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 -0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 -0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 -0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 -0.9585050497348502173888977218547 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 -0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 -0.40675418284233472353585424597238 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 -0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 0.78663950211763028445549758531595 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.40675418284233472353585424597238 -0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 -0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 0.9585050497348502173888977218547 0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 0.78663950211763028445549758531595 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 -0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.78663950211763028445549758531595 -0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
-0.9585050497348502173888977218547 0.40675418284233472353585424597238 0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.78663950211763028445549758531595 -0.9585050497348502173888977218547 -0.40675418284233472353585424597238 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604
0.40675418284233472353585424597238 0.9585050497348502173888977218547 -0.78663950211763028445549758531595 -0.95850505139804382012768805234535 0.0013661517170460374256088498936604

#Rule degree: 12 (552 pts)
0.28021890580894101386929262462318 0 0 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
0 0.28021890580894101386929262462318 0 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
0 0 0.28021890580894101386929262462318 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
-0.28021890580894101386929262462318 0 0 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
0 -0.28021890580894101386929262462318 0 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
0 0 -0.28021890580894101386929262462318 -0.28479834043566491841962841335186 0.0017783776327543082704605993897411
0.30363803946959044431073077398878 0 0 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
0 0.30363803946959044431073077398878 0 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
0 0 0.30363803946959044431073077398878 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
-0.30363803946959044431073077398878 0 0 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
0 -0.30363803946959044431073077398878 0 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
0 0 -0.30363803946959044431073077398878 -0.44223175322853148807486535368337 0.007435663087280663428526148928026
0.3374743852783426454750316597687 0 0 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
0 0.3374743852783426454750316597687 0 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
0 0 0.3374743852783426454750316597687 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
-0.3374743852783426454750316597687 0 0 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
0 -0.3374743852783426454750316597687 0 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
0 0 -0.3374743852783426454750316597687 -0.92582080264959563636068847122208 0.010142154931291167472787408142471
0.34620277311785686089876884693695 0 0 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
0 0.34620277311785686089876884693695 0 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
0 0 0.34620277311785686089876884693695 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
-0.34620277311785686089876884693695 0 0 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
0 -0.34620277311785686089876884693695 0 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
0 0 -0.34620277311785686089876884693695 -0.62623252500383304619954835365857 0.015328324289067898858919919617712
0.57030949280694056591899281593883 0 0 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
0 0.57030949280694056591899281593883 0 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
0 0 0.57030949280694056591899281593883 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
-0.57030949280694056591899281593883 0 0 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
0 -0.57030949280694056591899281593883 0 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
0 0 -0.57030949280694056591899281593883 -0.97194633010852407770295542835013 0.0071914498627026434801522123655845
0.69256961082567264633902368186366 0 0 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
0 0.69256961082567264633902368186366 0 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
0 0 0.69256961082567264633902368186366 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
-0.69256961082567264633902368186366 0 0 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
0 -0.69256961082567264633902368186366 0 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
0 0 -0.69256961082567264633902368186366 -0.69836040567462097658511183744636 0.0027565025845877414489406965630366
0.081208988037107002747363117118454 0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
0.081208988037107002747363117118454 -0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
-0.081208988037107002747363117118454 0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
-0.081208988037107002747363117118454 -0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
-0.081208988037107002747363117118454 0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
-0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.081208988037107002747363117118454 -0.12859382104690151020075710812333 0.00028483767370699086390210546288451
0.12849165022309288566830866285662 0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
0.12849165022309288566830866285662 -0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
-0.12849165022309288566830866285662 0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
-0.12849165022309288566830866285662 -0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
-0.12849165022309288566830866285662 0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
-0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.12849165022309288566830866285662 -0.26856897313531624751011677306377 0.0016469408850806895925687488869389
0.18459118417727322985427299883843 0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
0.18459118417727322985427299883843 -0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
-0.18459118417727322985427299883843 0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
-0.18459118417727322985427299883843 -0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
-0.18459118417727322985427299883843 0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
-0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.18459118417727322985427299883843 -0.79493666479441618266526439514199 0.0095015887450067939751400875311515
0.23225658568762281615089972928015 0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
0.23225658568762281615089972928015 -0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
-0.23225658568762281615089972928015 0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
-0.23225658568762281615089972928015 -0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
-0.23225658568762281615089972928015 0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
-0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.23225658568762281615089972928015 -0.46188594388467654744790197938274 0.0045758407228308525667599539123263
0.27613358468506608573760129594819 0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
0.27613358468506608573760129594819 -0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
-0.27613358468506608573760129594819 0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
-0.27613358468506608573760129594819 -0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
-0.27613358468506608573760129594819 0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
-0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.27613358468506608573760129594819 -0.3386785896950718882205734155613 0.0014544752500586438879735609926585
0.39526793984632210784527591662692 0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
0.39526793984632210784527591662692 -0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
-0.39526793984632210784527591662692 0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
-0.39526793984632210784527591662692 -0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
-0.39526793984632210784527591662692 0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
-0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.39526793984632210784527591662692 -0.84557989994072304202409245701109 0.0085446439904691140942608230566755
0.55134324214775255862001983726651 0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
0.55134324214775255862001983726651 -0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
-0.55134324214775255862001983726651 0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
-0.55134324214775255862001983726651 -0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
-0.55134324214775255862001983726651 0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
-0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.55134324214775255862001983726651 -0.64149236336008342831860107387903 0.0033089631692424975610975988603419
0.82302545284007045512789418672374 0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
0.82302545284007045512789418672374 -0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
-0.82302545284007045512789418672374 0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
-0.82302545284007045512789418672374 -0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
-0.82302545284007045512789418672374 0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
-0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.82302545284007045512789418672374 -0.85218627577858174650811003137162 0.00061733670967114284258352938156965
0.85568765955934509891890275310048 0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
0.85568765955934509891890275310048 -0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
-0.85568765955934509891890275310048 0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
-0.85568765955934509891890275310048 -0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
-0.85568765955934509891890275310048 0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
-0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.85568765955934509891890275310048 -0.96442130063918897836033707185977 0.0014628571439193505659955754904262
0.405752829089551744324992253271 0.405752829089551744324992253271 0 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0.405752829089551744324992253271 -0.405752829089551744324992253271 0 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
-0.405752829089551744324992253271 0.405752829089551744324992253271 0 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
-0.405752829089551744324992253271 -0.405752829089551744324992253271 0 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0.405752829089551744324992253271 0 0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0.405752829089551744324992253271 0 -0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
-0.405752829089551744324992253271 0 0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
-0.405752829089551744324992253271 0 -0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0 0.405752829089551744324992253271 0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0 0.405752829089551744324992253271 -0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0 -0.405752829089551744324992253271 0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0 -0.405752829089551744324992253271 -0.405752829089551744324992253271 -0.99999999260495591351950043676643 0.0025394656209403942648013108790198
0.69889607403623581901098496670239 0.69889607403623581901098496670239 0 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0.69889607403623581901098496670239 -0.69889607403623581901098496670239 0 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
-0.69889607403623581901098496670239 0.69889607403623581901098496670239 0 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
-0.69889607403623581901098496670239 -0.69889607403623581901098496670239 0 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0.69889607403623581901098496670239 0 0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0.69889607403623581901098496670239 0 -0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
-0.69889607403623581901098496670239 0 0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
-0.69889607403623581901098496670239 0 -0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0 0.69889607403623581901098496670239 0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0 0.69889607403623581901098496670239 -0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0 -0.69889607403623581901098496670239 0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0 -0.69889607403623581901098496670239 -0.69889607403623581901098496670239 -0.9128440537546498557782466147151 0.006691641341489540193304899780543
0.90718705964221154394148446454362 0.90718705964221154394148446454362 0 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0.90718705964221154394148446454362 -0.90718705964221154394148446454362 0 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
-0.90718705964221154394148446454362 0.90718705964221154394148446454362 0 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
-0.90718705964221154394148446454362 -0.90718705964221154394148446454362 0 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0.90718705964221154394148446454362 0 0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0.90718705964221154394148446454362 0 -0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
-0.90718705964221154394148446454362 0 0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
-0.90718705964221154394148446454362 0 -0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0 0.90718705964221154394148446454362 0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0 0.90718705964221154394148446454362 -0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0 -0.90718705964221154394148446454362 0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0 -0.90718705964221154394148446454362 -0.90718705964221154394148446454362 -0.90762709715223085934449208258589 0.00081977388950296281630411302836165
0.30084435544997831482409277555011 0.82624667298565650298566481581718 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.82624667298565650298566481581718 0.30084435544997831482409277555011 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.30084435544997831482409277555011 -0.82624667298565650298566481581718 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.82624667298565650298566481581718 0.30084435544997831482409277555011 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.30084435544997831482409277555011 0.82624667298565650298566481581718 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.82624667298565650298566481581718 -0.30084435544997831482409277555011 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.30084435544997831482409277555011 -0.82624667298565650298566481581718 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.82624667298565650298566481581718 -0.30084435544997831482409277555011 0 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.30084435544997831482409277555011 0 0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.82624667298565650298566481581718 0 0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.30084435544997831482409277555011 0 -0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.82624667298565650298566481581718 0 0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.30084435544997831482409277555011 0 0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.82624667298565650298566481581718 0 -0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.30084435544997831482409277555011 0 -0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
-0.82624667298565650298566481581718 0 -0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 0.30084435544997831482409277555011 0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 0.82624667298565650298566481581718 0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 0.30084435544997831482409277555011 -0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 -0.82624667298565650298566481581718 0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 -0.30084435544997831482409277555011 0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 0.82624667298565650298566481581718 -0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 -0.30084435544997831482409277555011 -0.82624667298565650298566481581718 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0 -0.82624667298565650298566481581718 -0.30084435544997831482409277555011 -0.87439034050491034045494721198692 0.0041897433468899984287062024355634
0.37315361726501177204324779946763 0.59840697018054392659289394074592 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.59840697018054392659289394074592 0.37315361726501177204324779946763 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.37315361726501177204324779946763 -0.59840697018054392659289394074592 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.59840697018054392659289394074592 0.37315361726501177204324779946763 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.37315361726501177204324779946763 0.59840697018054392659289394074592 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.59840697018054392659289394074592 -0.37315361726501177204324779946763 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.37315361726501177204324779946763 -0.59840697018054392659289394074592 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.59840697018054392659289394074592 -0.37315361726501177204324779946763 0 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.37315361726501177204324779946763 0 0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.59840697018054392659289394074592 0 0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.37315361726501177204324779946763 0 -0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.59840697018054392659289394074592 0 0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.37315361726501177204324779946763 0 0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.59840697018054392659289394074592 0 -0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.37315361726501177204324779946763 0 -0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
-0.59840697018054392659289394074592 0 -0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 0.37315361726501177204324779946763 0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 0.59840697018054392659289394074592 0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 0.37315361726501177204324779946763 -0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 -0.59840697018054392659289394074592 0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 -0.37315361726501177204324779946763 0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 0.59840697018054392659289394074592 -0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 -0.37315361726501177204324779946763 -0.59840697018054392659289394074592 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0 -0.59840697018054392659289394074592 -0.37315361726501177204324779946763 -0.80899969302433845081872900814623 0.0095934991017817795992007654945445
0.56202289668091632154432071762835 0.71329403459110168533777778702518 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.71329403459110168533777778702518 0.56202289668091632154432071762835 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.56202289668091632154432071762835 -0.71329403459110168533777778702518 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.71329403459110168533777778702518 0.56202289668091632154432071762835 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.56202289668091632154432071762835 0.71329403459110168533777778702518 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.71329403459110168533777778702518 -0.56202289668091632154432071762835 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.56202289668091632154432071762835 -0.71329403459110168533777778702518 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.71329403459110168533777778702518 -0.56202289668091632154432071762835 0 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.56202289668091632154432071762835 0 0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.71329403459110168533777778702518 0 0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.56202289668091632154432071762835 0 -0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.71329403459110168533777778702518 0 0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.56202289668091632154432071762835 0 0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.71329403459110168533777778702518 0 -0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.56202289668091632154432071762835 0 -0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
-0.71329403459110168533777778702518 0 -0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 0.56202289668091632154432071762835 0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 0.71329403459110168533777778702518 0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 0.56202289668091632154432071762835 -0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 -0.71329403459110168533777778702518 0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 -0.56202289668091632154432071762835 0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 0.71329403459110168533777778702518 -0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 -0.56202289668091632154432071762835 -0.71329403459110168533777778702518 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0 -0.71329403459110168533777778702518 -0.56202289668091632154432071762835 -0.71331544887305667000769647190318 0.0023571666861672777271491194486843
0.68870543881036933883841314894344 0.95917628880171633628646142215198 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.95917628880171633628646142215198 0.68870543881036933883841314894344 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.68870543881036933883841314894344 -0.95917628880171633628646142215198 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.95917628880171633628646142215198 0.68870543881036933883841314894344 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.68870543881036933883841314894344 0.95917628880171633628646142215198 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.95917628880171633628646142215198 -0.68870543881036933883841314894344 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.68870543881036933883841314894344 -0.95917628880171633628646142215198 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.95917628880171633628646142215198 -0.68870543881036933883841314894344 0 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.68870543881036933883841314894344 0 0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.95917628880171633628646142215198 0 0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.68870543881036933883841314894344 0 -0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.95917628880171633628646142215198 0 0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.68870543881036933883841314894344 0 0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.95917628880171633628646142215198 0 -0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.68870543881036933883841314894344 0 -0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
-0.95917628880171633628646142215198 0 -0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 0.68870543881036933883841314894344 0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 0.95917628880171633628646142215198 0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 0.68870543881036933883841314894344 -0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 -0.95917628880171633628646142215198 0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 -0.68870543881036933883841314894344 0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 0.95917628880171633628646142215198 -0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 -0.68870543881036933883841314894344 -0.95917628880171633628646142215198 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0 -0.95917628880171633628646142215198 -0.68870543881036933883841314894344 -0.96413329573545687214370486071939 0.0010886744354402734827326865497061
0.72699833152847758713563299966963 0.80362267557534158209057662456204 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.80362267557534158209057662456204 0.72699833152847758713563299966963 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.72699833152847758713563299966963 -0.80362267557534158209057662456204 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.80362267557534158209057662456204 0.72699833152847758713563299966963 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.72699833152847758713563299966963 0.80362267557534158209057662456204 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.80362267557534158209057662456204 -0.72699833152847758713563299966963 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.72699833152847758713563299966963 -0.80362267557534158209057662456204 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.80362267557534158209057662456204 -0.72699833152847758713563299966963 0 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.72699833152847758713563299966963 0 0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.80362267557534158209057662456204 0 0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.72699833152847758713563299966963 0 -0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.80362267557534158209057662456204 0 0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.72699833152847758713563299966963 0 0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.80362267557534158209057662456204 0 -0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.72699833152847758713563299966963 0 -0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
-0.80362267557534158209057662456204 0 -0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 0.72699833152847758713563299966963 0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 0.80362267557534158209057662456204 0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 0.72699833152847758713563299966963 -0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 -0.80362267557534158209057662456204 0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 -0.72699833152847758713563299966963 0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 0.80362267557534158209057662456204 -0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 -0.72699833152847758713563299966963 -0.80362267557534158209057662456204 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0 -0.80362267557534158209057662456204 -0.72699833152847758713563299966963 -0.99120098792396641498562089458624 0.0015212549571976950645564130428235
0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 -0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.53728164867405669211861809380663 -0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 -0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 -0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 -0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.53728164867405669211861809380663 0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.53728164867405669211861809380663 -0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.53728164867405669211861809380663 0.27852353841137166296086553238237 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 0.27852353841137166296086553238237 0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.27852353841137166296086553238237 0.53728164867405669211861809380663 0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.53728164867405669211861809380663 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
-0.53728164867405669211861809380663 -0.27852353841137166296086553238237 -0.27852353841137166296086553238237 -0.66361499184152650188376199409746 0.0089724180214493570889647806777535
0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 -0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.89590490777247403362880996409494 -0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 -0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 -0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 -0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.89590490777247403362880996409494 0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.89590490777247403362880996409494 -0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.89590490777247403362880996409494 0.29254914330646301053447755865159 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 0.29254914330646301053447755865159 0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.29254914330646301053447755865159 0.89590490777247403362880996409494 0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.89590490777247403362880996409494 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
-0.89590490777247403362880996409494 -0.29254914330646301053447755865159 -0.29254914330646301053447755865159 -0.97970901098087953517829282140116 0.0034367142331945462713538578665565
0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 -0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.63268469231745881277004136457454 -0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 -0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 -0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 -0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.63268469231745881277004136457454 0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.63268469231745881277004136457454 -0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.63268469231745881277004136457454 0.31617488583845933834978835769873 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 0.31617488583845933834978835769873 0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.31617488583845933834978835769873 0.63268469231745881277004136457454 0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.63268469231745881277004136457454 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
-0.63268469231745881277004136457454 -0.31617488583845933834978835769873 -0.31617488583845933834978835769873 -0.93871416643800382016829762530962 0.008168572783623408315411900471444
0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 -0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.70311704571006744115190851187989 -0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 -0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 -0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 -0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.70311704571006744115190851187989 0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.70311704571006744115190851187989 -0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.70311704571006744115190851187989 0.57603637434624266443310552063349 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 0.57603637434624266443310552063349 0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.57603637434624266443310552063349 0.70311704571006744115190851187989 0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.70311704571006744115190851187989 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.70311704571006744115190851187989 -0.57603637434624266443310552063349 -0.57603637434624266443310552063349 -0.98879424240336033262653711086099 0.0016175523114321996205056356881021
-0.36083675921021313766141309732599 -0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 -0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 -0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 -0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 -0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 -0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 -0.48193604860805410225316397273194 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 -0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 -0.14339702730707396084786782415569 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 -0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 0.36083675921021313766141309732599 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.14339702730707396084786782415569 -0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 -0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 0.48193604860805410225316397273194 0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 0.36083675921021313766141309732599 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 -0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.36083675921021313766141309732599 -0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.48193604860805410225316397273194 0.14339702730707396084786782415569 0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.36083675921021313766141309732599 -0.48193604860805410225316397273194 -0.14339702730707396084786782415569 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
0.14339702730707396084786782415569 0.48193604860805410225316397273194 -0.36083675921021313766141309732599 -0.50595479580120283545469491312576 0.0017011393993194980671310871886296
-0.62449144362023925792291999866606 -0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 -0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 -0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 -0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 -0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 -0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 -0.75152341654720703396138603470745 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 -0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 -0.40690561936876845142025703528087 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 -0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 0.62449144362023925792291999866606 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.40690561936876845142025703528087 -0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 -0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 0.75152341654720703396138603470745 0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 0.62449144362023925792291999866606 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 -0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.62449144362023925792291999866606 -0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.75152341654720703396138603470745 0.40690561936876845142025703528087 0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.62449144362023925792291999866606 -0.75152341654720703396138603470745 -0.40690561936876845142025703528087 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
0.40690561936876845142025703528087 0.75152341654720703396138603470745 -0.62449144362023925792291999866606 -0.81315400619861570582142855150077 0.0032144895624764835780874043348357
-0.68875829816513596739525570272955 -0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 -0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 -0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 -0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 -0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 -0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 -0.86115679936496191629000667640947 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 -0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 -0.47063634784700101070622408420774 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 -0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 0.68875829816513596739525570272955 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.47063634784700101070622408420774 -0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 -0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 0.86115679936496191629000667640947 0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 0.68875829816513596739525570272955 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 -0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.68875829816513596739525570272955 -0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86115679936496191629000667640947 0.47063634784700101070622408420774 0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.68875829816513596739525570272955 -0.86115679936496191629000667640947 -0.47063634784700101070622408420774 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
0.47063634784700101070622408420774 0.86115679936496191629000667640947 -0.68875829816513596739525570272955 -0.92809589518235178673399374640362 0.0025324309080069100677004165865816
-0.86132820009442934594211374673028 -0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 -0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 -0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 -0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 -0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 -0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 -0.97224735862684898206312819267858 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 -0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 -0.50228154639971905859619205854042 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 -0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 0.86132820009442934594211374673028 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.50228154639971905859619205854042 -0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 -0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 0.97224735862684898206312819267858 0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 0.86132820009442934594211374673028 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 -0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.86132820009442934594211374673028 -0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
-0.97224735862684898206312819267858 0.50228154639971905859619205854042 0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.86132820009442934594211374673028 -0.97224735862684898206312819267858 -0.50228154639971905859619205854042 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956
0.50228154639971905859619205854042 0.97224735862684898206312819267858 -0.86132820009442934594211374673028 -0.9932039459042945973982046760434 0.00042111554850071730750079307539956


